Higher-order ATM asymptotics for the CGMY model via the characteristic function

Using only the characteristic function, we derive short-time at-the-money (ATM) call-price asymptotics for the exponential CGMY model with activity parameter $Y\in(1,2)$. The Lipton--Lewis formula expresses the normalized ATM call price, denoted $c(t,0)$, in terms of the characteristic exponent, which, upon rescaling at the rate $t^{-1/Y}$ from the $Y$-stable domain of attraction, yields $c(t,0) = d_{1} t^{1/Y} + d_{2} t + o(t)$ as $t\downarrow 0$. The first-order coefficient $d_{1}$ is the known stable limit from the domain of attraction of a symmetric $Y$-stable law, and $d_{2}$ is given by an explicit integral involving the characteristic exponent and the limiting stable exponent. We then extract closed-form higher-order coefficients by keeping the full Lipton--Lewis integrand intact and introducing a dynamic cutoff that partitions the domain into inner, core, and tail regions, establishing the expansion with controlled remainder. All coefficients are verified numerically against existing closed-form expressions where available.

==> anc/verify_cgmy.py <==
#!/usr/bin/env python3
"""
Pytest verification of every numerical computation in:
  "Higher-order ATM asymptotics for the CGMY model via the characteristic function"
  by A. Hoffmeyer and C. Houdré

Usage:
    pytest verify_cgmy.py -v
"""

import numpy as np
from scipy import integrate, special
import pytest


# ---------------------------------------------------------------------------
# Global tolerances
# ---------------------------------------------------------------------------
RTOL = 1e-8   # relative tolerance for closed-form checks
QTOL = 1e-6   # tolerance for quadrature-based comparisons


# ===================================================================
# CGMY model primitives
# ===================================================================

def sigma_Y(C, Y):
    """sigma_Y = 2 C Gamma(-Y) |cos(pi Y/2)|"""
    return 2 * C * special.gamma(-Y) * abs(np.cos(np.pi * Y / 2))


def b_tilde(C, G, M, Y):
    """Martingale drift (eq 2.17 / eq:CGMY_martingale)"""
    return -C * special.gamma(-Y) * (
        (M - 1)**Y + (G + 1)**Y - M**Y - G**Y
    )


def kappa(C, G, M, Y):
    """kappa = b_tilde/2 - C Gamma(-Y)(M^Y + G^Y)"""
    bt = b_tilde(C, G, M, Y)
    return bt / 2 - C * special.gamma(-Y) * (M**Y + G**Y)


def Mt(M):
    return M - 0.5

def Gt(G):
    return G + 0.5


def psi0(v, C, G, M, Y):
    """Contour-shifted characteristic exponent psi_0(v) (eq 3.10)"""
    bt = b_tilde(C, G, M, Y)
    k = kappa(C, G, M, Y)
    m = Mt(M)
    g = Gt(G)
    return (1j * v * bt + k
            + C * special.gamma(-Y) * (
                (m - 1j * v)**Y + (g + 1j * v)**Y
            ))


def theta0(w, C, Y):
    """Stable limit exponent: theta_0(w) = -sigma_Y |w|^Y  (real-valued)"""
    return -sigma_Y(C, Y) * abs(w)**Y


def Re_psi0(v, C, G, M, Y):
    """Real part of psi_0(v) via polar form (eq A.10)"""
    k = kappa(C, G, M, Y)
    m = Mt(M)
    g = Gt(G)
    return (k
            + C * special.gamma(-Y) * (
                (m**2 + v**2)**(Y / 2) * np.cos(Y * np.arctan(-v / m))
                + (g**2 + v**2)**(Y / 2) * np.cos(Y * np.arctan(v / g))
            ))


def beta1(C, G, M, Y):
    """First binomial correction coefficient (constant, complex)."""
    m = Mt(M)
    g = Gt(G)
    return C * special.gamma(-Y) * Y * (
        (m + g) * np.cos((Y - 1) * np.pi / 2)
        + 1j * (g - m) * np.sin((Y - 1) * np.pi / 2)
    )


def Re_beta1(C, G, M, Y):
    """Re(beta_1) = C Y Gamma(-Y)(Mt+Gt) sin(Y pi/2)"""
    m = Mt(M)
    g = Gt(G)
    return C * Y * special.gamma(-Y) * (m + g) * np.sin(Y * np.pi / 2)


def beta2(C, G, M, Y):
    """Second binomial correction coefficient (n=2 term)."""
    m = Mt(M)
    g = Gt(G)
    coeff = C * special.gamma(-Y) * Y * (Y - 1) / 2
    val = coeff * (m**2 * (-1j)**(Y - 2) + g**2 * (1j)**(Y - 2))
    return val


# ===================================================================
# Closed-form coefficients
# ===================================================================

def d1_closed(C, Y):
    """d1 = (1/pi) Gamma(1 - 1/Y) sigma_Y^{1/Y}  (eq 3.7)"""
    sY = sigma_Y(C, Y)
    return (1 / np.pi) * special.gamma(1 - 1 / Y) * sY**(1 / Y)


def d2_FL(C, G, M, Y):
    """Closed-form d2 from Figueroa-Lopez, Gong, Houdré (2014)"""
    return (C * special.gamma(-Y) / 2) * (
        (M - 1)**Y - M**Y - (G + 1)**Y + G**Y
    )


def d2_integral(C, G, M, Y):
    """d2 via direct quadrature of eq (3.6).

    The integrand decays as O(w^{Y-3}) for large w, so convergence
    is slow for Y near 2. We integrate to a large upper limit and
    add an analytical tail correction.
    """
    sY = sigma_Y(C, Y)
    rb1 = Re_beta1(C, G, M, Y)
    k = kappa(C, G, M, Y)

    def integrand(w):
        th0 = theta0(w, C, Y)
        re_psi = Re_psi0(w, C, G, M, Y)
        num = (w**2 + 0.25) * th0 - w**2 * re_psi
        den = w**2 * (w**2 + 0.25)
        return num / den

    W = int(min(1e8, max(1e4, 10**(3 / (2 - Y)))))
    total = 0.0
    points = [0, 1, 100, 1e4]
    points = [p for p in points if p < W] + [W]
    for i in range(len(points) - 1):
        seg, _ = integrate.quad(integrand, points[i], points[i+1], limit=300)
        total += seg

    t1 = -rb1 * W**(Y - 2) / (Y - 2)
    t2 = k / W
    return (total + t1 + t2) / np.pi


def a2_1_closed(C, G, M, Y):
    """a_{2,1} = b_tilde^2 sigma_Y^{-1/Y} / (2 pi Y) * Gamma(1/Y)"""
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    return bt**2 * sY**(-1 / Y) / (2 * np.pi * Y) * special.gamma(1 / Y)


def a4_1_closed(C, G, M, Y):
    """a_{4,1} = -b_tilde^4 sigma_Y^{-3/Y} / (24 pi Y) * Gamma(3/Y)"""
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    return -bt**4 * sY**(-3 / Y) / (24 * np.pi * Y) * special.gamma(3 / Y)


def a1_2_closed(C, G, M, Y):
    """a_{1,2} = -Re(beta1)/(pi Y) sigma_Y^{(2-Y)/Y} Gamma(1-2/Y)"""
    rb1 = Re_beta1(C, G, M, Y)
    sY = sigma_Y(C, Y)
    return -rb1 / (np.pi * Y) * sY**((2 - Y) / Y) * special.gamma(1 - 2 / Y)


def a6_1_closed(C, G, M, Y):
    """a_{6,1} = b_tilde^6 sigma_Y^{-5/Y} / (720 pi Y) Gamma(5/Y)"""
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    return bt**6 * sY**(-5 / Y) / (720 * np.pi * Y) * special.gamma(5 / Y)


def a2k_1_closed(k, C, G, M, Y):
    """General even-order drift coefficient (eq 4.35)
    a_{2k,1} = (-1)^{k+1} b_tilde^{2k} sigma_Y^{-(2k-1)/Y}
               / ((2k)! pi Y) Gamma((2k-1)/Y)
    """
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    return ((-1)**(k + 1) * bt**(2 * k) * sY**(-(2 * k - 1) / Y)
            / (special.factorial(2 * k, exact=True) * np.pi * Y)
            * special.gamma((2 * k - 1) / Y))


def d_1p1Y_closed(C, G, M, Y):
    """d_{1+1/Y} from eq (4.39)"""
    bt = b_tilde(C, G, M, Y)
    k = kappa(C, G, M, Y)
    sY = sigma_Y(C, Y)
    b1 = beta1(C, G, M, Y)
    g_val = special.gamma((Y - 1) / Y)
    term1 = k * sY**(1 / Y) / np.pi * g_val
    term2 = bt * np.imag(b1) / (np.pi * Y) * sY**(-(Y - 1) / Y) * g_val
    return term1 + term2


def d_3Y_closed(C, G, M, Y):
    """d_{3/Y} from eq (4.41), valid for Y > 3/2"""
    b1 = beta1(C, G, M, Y)
    b2 = beta2(C, G, M, Y)
    sY = sigma_Y(C, Y)
    term1 = -np.real(b2) / (np.pi * Y) * sY**((3 - Y) / Y) * special.gamma(1 - 3 / Y)
    term2 = np.real(b1**2) / (2 * np.pi * Y) * sY**((3 - 2 * Y) / Y) * special.gamma((2 * Y - 3) / Y)
    return term1 + term2


def K_floor(Y):
    """K(Y) = floor(1/(2(Y-1)))"""
    val = 1 / (2 * (Y - 1))
    rounded = round(val)
    if abs(val - rounded) < 1e-10:
        return rounded
    return int(np.floor(val))


def pZ_density(C, Y):
    """p_Z(1,0) = sigma_Y^{-1/Y} Gamma(1/Y) / (pi Y)"""
    sY = sigma_Y(C, Y)
    return sY**(-1 / Y) * special.gamma(1 / Y) / (np.pi * Y)


# ===================================================================
# Lipton-Lewis numerical integrals for table verification
# ===================================================================

def c_LL(t, C, G, M, Y, limit=None):
    """Normalized ATM call price via direct LL quadrature (eq 3.3)"""
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    if limit is None:
        limit = max(2000, 5 * (sY * t)**(-1 / Y))

    def integrand(u):
        psi_val = (1j * (u - 0.5j) * bt
                   + C * special.gamma(-Y) * (
                       (M - 1j * u - 0.5)**Y
                       + (G + 1j * u + 0.5)**Y
                       - M**Y - G**Y
                   ))
        exp_val = np.exp(t * psi_val)
        return np.real((1 - exp_val) / (u**2 + 0.25))
    result, _ = integrate.quad(integrand, 0, limit, limit=500)
    return result / np.pi


def d1_integral(C, Y, limit=5000):
    """d1 via quadrature of int_0^inf (1 - e^{-sigma_Y u^Y})/u^2 du."""
    sY = sigma_Y(C, Y)
    def integrand(u):
        if u < 1e-15:
            return sY * u**(Y - 2)
        return (1 - np.exp(-sY * u**Y)) / u**2
    r1, _ = integrate.quad(integrand, 1e-15, 1, limit=200, points=[0.01, 0.1])
    r2, _ = integrate.quad(integrand, 1, limit, limit=300)
    return (r1 + r2 + 1.0 / limit) / np.pi


def L21_laplace(t, C, G, M, Y):
    """L_{2,1}(t) integral (eq 4.25) — drift-squared Laplace piece"""
    bt = b_tilde(C, G, M, Y)
    sY = sigma_Y(C, Y)
    limit = max(2000, 5 * (sY * t)**(-1 / Y))
    def integrand(w):
        return bt**2 * t**2 / (2 * np.pi) * w**2 * np.exp(-sY * t * w**Y) / (w**2 + 0.25)
    result, _ = integrate.quad(integrand, 0, limit, limit=300)
    return result


def L12_laplace(t, C, G, M, Y):
    """L_{1,2}(t) integral (eq 4.26) — first binomial Laplace piece"""
    rb1 = Re_beta1(C, G, M, Y)
    sY = sigma_Y(C, Y)
    limit = max(2000, 5 * (sY * t)**(-1 / Y))
    def integrand(w):
        return rb1 / np.pi * t * w**(Y - 1) * (1 - np.exp(-sY * t * w**Y)) / (w**2 + 0.25)
    r1, _ = integrate.quad(integrand, 0, limit, limit=300)
    tail = rb1 / np.pi * t * limit**(Y - 2) / (2 - Y)
    return r1 + tail


def R3_integral(t, C, G, M, Y):
    """R3(t) = c(t,0) - d1*t^{1/Y} - d2*t via combined integrand (eq 4.8)"""
    d1 = d1_closed(C, Y)
    d2 = d2_FL(C, G, M, Y)
    c_val = c_LL(t, C, G, M, Y)
    return c_val - d1 * t**(1 / Y) - d2 * t


# ===================================================================
# Common parameter sets
# ===================================================================

CGMY_BASIC = [
    (1, 3, 5, 1.5),
    (2, 2, 3, 1.75),
    (1, 5, 10, 1.1),
]


# ===================================================================
# Tests: Martingale condition
# ===================================================================

class TestMartingaleCondition:
    """Psi(-i) = 0 ensures the discounted price is a martingale."""

    @pytest.mark.parametrize("C,G,M,Y", CGMY_BASIC)
    def test_psi_neg_i_vanishes(self, C, G, M, Y):
        bt = b_tilde(C, G, M, Y)
        psi_neg_i = bt + C * special.gamma(-Y) * (
            (M - 1)**Y + (G + 1)**Y - M**Y - G**Y
        )
        assert abs(psi_neg_i) < 1e-14, f"Psi(-i) = {psi_neg_i}"


# ===================================================================
# Tests: d1 coefficient
# ===================================================================

class TestD1:
    """First-order coefficient d1 = Gamma(1-1/Y) sigma_Y^{1/Y} / pi."""

    @pytest.mark.parametrize("C,Y", [(1, 1.3), (1, 1.5), (1, 1.7), (2, 1.9)])
    def test_closed_form_vs_integral(self, C, Y):
        d1_cf = d1_closed(C, Y)
        d1_num = d1_integral(C, Y)
        assert d1_cf == pytest.approx(d1_num, rel=QTOL), (
            f"d1 closed={d1_cf:.8f}, integral={d1_num:.8f}"
        )


# ===================================================================
# Tests: d2 coefficient
# ===================================================================

class TestD2:
    """Second-order coefficient d2 via FL closed form vs quadrature."""

    @pytest.mark.parametrize("C,G,M,Y,tol", [
        (1, 3, 5, 1.2, 0.01),
        (1, 3, 5, 1.3, 0.03),
        (1, 3, 5, 1.5, 0.10),
        (1, 3, 5, 1.7, 0.10),
        (1, 3, 5, 1.9, 0.40),  # integrand decays as w^{Y-3}, slow for Y near 2
        (2, 2, 3, 1.75, 0.10),
        (1, 5, 10, 1.1, 0.01),
    ])
    def test_integral_vs_FL(self, C, G, M, Y, tol):
        d2_int = d2_integral(C, G, M, Y)
        d2_fl = d2_FL(C, G, M, Y)
        rel_diff = abs(d2_int - d2_fl) / abs(d2_fl)
        assert rel_diff < tol, (
            f"d2 integral={d2_int:.4f}, FL={d2_fl:.4f}, rel_diff={rel_diff:.2e}"
        )


# ===================================================================
# Tests: a_{2,1} coefficient
# ===================================================================

class TestA21:
    """Drift-squared coefficient a_{2,1} at t^{2-1/Y}."""

    @pytest.mark.parametrize("C,G,M,Y", [
        (1, 3, 5, 1.2), (1, 3, 5, 1.3), (1, 3, 5, 1.4),
    ])
    def test_formula_vs_pZ_identity(self, C, G, M, Y):
        """a_{2,1} = gamma_tilde^2 p_Z(1,0) / 2."""
        a21 = a2_1_closed(C, G, M, Y)
        bt = b_tilde(C, G, M, Y)
        pZ = pZ_density(C, Y)
        assert a21 == pytest.approx(bt**2 * pZ / 2, rel=1e-12)

    @pytest.mark.parametrize("C,G,M,Y,expected", [
        (1, 3, 5, 1.2, 0.008981),
        (1, 3, 5, 1.3, 0.015382),
        (1, 3, 5, 1.4, 0.027278),
    ])
    def test_table_values(self, C, G, M, Y, expected):
        a21 = a2_1_closed(C, G, M, Y)
        assert a21 == pytest.approx(expected, rel=5e-4)

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.3), (2, 2, 3, 1.75)])
    def test_agrees_with_general_formula(self, C, G, M, Y):
        """a_{2,1} = a_{2k,1} with k=1."""
        assert a2_1_closed(C, G, M, Y) == pytest.approx(
            a2k_1_closed(1, C, G, M, Y), rel=1e-12
        )


# ===================================================================
# Tests: a_{4,1} coefficient
# ===================================================================

class TestA41:
    """Quartic drift coefficient a_{4,1} at t^{4-3/Y}."""

    @pytest.mark.parametrize("C,G,M,Y", [
        (1, 3, 5, 1.2), (1, 3, 5, 1.3), (1, 5, 10, 1.1),
    ])
    def test_is_negative(self, C, G, M, Y):
        a41 = a4_1_closed(C, G, M, Y)
        assert a41 < 0, f"a_{{4,1}} = {a41}"

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.2), (2, 2, 3, 1.75)])
    def test_matches_a2k1(self, C, G, M, Y):
        """a_{4,1} = a_{2k,1} with k=2."""
        assert a4_1_closed(C, G, M, Y) == pytest.approx(
            a2k_1_closed(2, C, G, M, Y), rel=1e-12
        )

    def test_order_of_magnitude(self):
        """For C=1, G=3, M=5, Y=1.2: a_{4,1} ~ -2e-5."""
        a41 = a4_1_closed(1, 3, 5, 1.2)
        assert a41 < 0
        assert abs(a41) < 1e-3


# ===================================================================
# Tests: a_{1,2} coefficient
# ===================================================================

class TestA12:
    """First binomial coefficient a_{1,2} at t^{2/Y}."""

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.5), (2, 2, 3, 1.75)])
    def test_Re_beta1_identity(self, C, G, M, Y):
        """Re(beta1) direct vs trigonometric formula."""
        b1 = beta1(C, G, M, Y)
        assert np.real(b1) == pytest.approx(Re_beta1(C, G, M, Y), rel=1e-12)

    @pytest.mark.parametrize("C,G,M,Y,expected", [
        (1, 3, 5, 1.7, 24.437),
        (1, 3, 5, 1.8, 29.730),
        (1, 3, 5, 1.9, 49.359),
        (2, 2, 3, 1.75, 36.297),
    ])
    def test_table_values(self, C, G, M, Y, expected):
        a12 = a1_2_closed(C, G, M, Y)
        assert a12 == pytest.approx(expected, rel=5e-3)

    def test_depends_on_M_plus_G(self):
        """a_{1,2} depends on Mt+Gt = M+G, so (G=3,M=5) and (G=4,M=4) agree."""
        a12_a = a1_2_closed(1, 3, 5, 1.7)
        a12_b = a1_2_closed(1, 4, 4, 1.7)
        assert a12_a == pytest.approx(a12_b, rel=1e-10)


# ===================================================================
# Tests: a_{6,1} coefficient
# ===================================================================

class TestA61:
    """Sextic drift coefficient a_{6,1} at t^{6-5/Y}."""

    def test_numerical_value(self):
        """Paper claims a_{6,1} ~ 4.18e-6 for C=1, G=5, M=10, Y=1.1."""
        a61 = a6_1_closed(1, 5, 10, 1.1)
        assert a61 == pytest.approx(4.18e-6, rel=0.02)

    @pytest.mark.parametrize("C,G,M,Y", [(1, 5, 10, 1.1), (1, 3, 5, 1.15)])
    def test_vs_general(self, C, G, M, Y):
        """a_{6,1} = a_{2k,1} with k=3."""
        assert a6_1_closed(C, G, M, Y) == pytest.approx(
            a2k_1_closed(3, C, G, M, Y), rel=1e-12
        )


# ===================================================================
# Tests: General drift formula a_{2k,1}
# ===================================================================

class TestGeneralDrift:

    @pytest.mark.parametrize("k,dedicated_fn", [
        (1, a2_1_closed),
        (2, a4_1_closed),
        (3, a6_1_closed),
    ])
    def test_specializations_agree(self, k, dedicated_fn):
        C, G, M, Y = 1, 3, 5, 1.3
        assert a2k_1_closed(k, C, G, M, Y) == pytest.approx(
            dedicated_fn(C, G, M, Y), rel=1e-12
        )

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.3), (1, 5, 10, 1.1)])
    def test_sign_alternation(self, C, G, M, Y):
        """Signs alternate: a_{2,1} > 0, a_{4,1} < 0, a_{6,1} > 0."""
        bt = b_tilde(C, G, M, Y)
        if abs(bt) < 1e-15:
            pytest.skip("b_tilde ~ 0, drift coefficients vanish")
        assert a2k_1_closed(1, C, G, M, Y) > 0
        assert a2k_1_closed(2, C, G, M, Y) < 0
        assert a2k_1_closed(3, C, G, M, Y) > 0


# ===================================================================
# Tests: L_{2,1} convergence (Table 1)
# ===================================================================

class TestL21Convergence:
    """L_{2,1}(t) / (a_{2,1} t^{2-1/Y}) -> 1 as t -> 0."""

    @pytest.mark.parametrize("C,G,M,Y,a21_table", [
        (1, 3, 5, 1.2, 0.008981),
        (1, 3, 5, 1.3, 0.015382),
        (1, 3, 5, 1.4, 0.027278),
    ])
    def test_formula_matches_table(self, C, G, M, Y, a21_table):
        a21 = a2_1_closed(C, G, M, Y)
        assert a21 == pytest.approx(a21_table, rel=1e-3)

    @pytest.mark.parametrize("C,G,M,Y", [
        (1, 3, 5, 1.2), (1, 3, 5, 1.3), (1, 3, 5, 1.4),
    ])
    @pytest.mark.parametrize("t", [1e-2, 1e-3])
    def test_ratio_near_one(self, C, G, M, Y, t):
        a21 = a2_1_closed(C, G, M, Y)
        L21_val = L21_laplace(t, C, G, M, Y)
        ratio = L21_val / (a21 * t**(2 - 1/Y))
        assert 0.85 < ratio < 1.01, f"ratio = {ratio:.5f}"


# ===================================================================
# Tests: L_{1,2} convergence (Table 2)
# ===================================================================

class TestL12Convergence:
    """L_{1,2}(t) / (a_{1,2} t^{2/Y}) -> 1 as t -> 0."""

    @pytest.mark.parametrize("C,G,M,Y,a12_table", [
        (1, 3, 5, 1.7, 24.437),
        (1, 3, 5, 1.8, 29.730),
        (1, 3, 5, 1.9, 49.359),
        (2, 2, 3, 1.75, 36.297),
    ])
    def test_formula_matches_table(self, C, G, M, Y, a12_table):
        a12 = a1_2_closed(C, G, M, Y)
        assert a12 == pytest.approx(a12_table, rel=5e-3)

    @pytest.mark.parametrize("C,G,M,Y", [
        (1, 3, 5, 1.7), (1, 3, 5, 1.8), (1, 3, 5, 1.9), (2, 2, 3, 1.75),
    ])
    @pytest.mark.parametrize("t", [1e-2, 1e-3])
    def test_ratio_near_one(self, C, G, M, Y, t):
        a12 = a1_2_closed(C, G, M, Y)
        L12_val = L12_laplace(t, C, G, M, Y)
        ratio = L12_val / (a12 * t**(2/Y))
        assert 0.85 < ratio < 1.01, f"ratio = {ratio:.5f}"


# ===================================================================
# Tests: R3 remainder convergence (Tables 3, 4)
# ===================================================================

class TestR3Convergence:
    """Remainder R3(t) convergence to the leading higher-order term."""

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.7), (1, 3, 5, 1.9)])
    def test_Y_above_3_2(self, C, G, M, Y):
        """For Y > 3/2: R3(t)/(a_{1,2} t^{2/Y}) -> 1, monotonically."""
        a12 = a1_2_closed(C, G, M, Y)
        prev_ratio = None
        for t in [1e-2, 1e-3]:
            R3 = R3_integral(t, C, G, M, Y)
            ratio = R3 / (a12 * t**(2/Y))
            assert 0.5 < ratio < 1.2, f"ratio = {ratio:.4f}"
            if prev_ratio is not None:
                assert abs(ratio - 1) < abs(prev_ratio - 1), (
                    f"ratio not converging: {prev_ratio:.4f} -> {ratio:.4f}"
                )
            prev_ratio = ratio

    @pytest.mark.parametrize("t", [1e-2, 1e-3])
    def test_Y_between_5_4_and_3_2(self, t):
        """For 5/4 < Y < 3/2: R4/(a_{1,2} t^{2/Y}) should approach 1."""
        C, G, M, Y = 1, 3, 5, 1.4
        a21 = a2_1_closed(C, G, M, Y)
        a12 = a1_2_closed(C, G, M, Y)
        R3 = R3_integral(t, C, G, M, Y)
        R4 = R3 - a21 * t**(2 - 1/Y)
        ratio = R4 / (a12 * t**(2/Y))
        assert 0.2 < ratio < 1.5, f"ratio = {ratio:.4f}"


# ===================================================================
# Tests: Five-term expansion
# ===================================================================

class TestFiveTermExpansion:

    @pytest.mark.parametrize("C,G,M,Y", [
        (1, 3, 5, 1.5), (1, 3, 5, 1.7), (2, 2, 3, 1.75),
    ])
    def test_relative_error_decreasing(self, C, G, M, Y):
        d1 = d1_closed(C, Y)
        d2 = d2_FL(C, G, M, Y)
        a21 = a2_1_closed(C, G, M, Y)
        a41 = a4_1_closed(C, G, M, Y)
        a12 = a1_2_closed(C, G, M, Y)

        prev_err = None
        for t in [1e-1, 1e-2, 1e-3]:
            c_exact = c_LL(t, C, G, M, Y)
            c_approx = (d1 * t**(1/Y) + d2 * t
                        + a21 * t**(2-1/Y)
                        + a41 * t**(4-3/Y)
                        + a12 * t**(2/Y))
            rel_err = abs(c_exact - c_approx) / abs(c_exact)
            # First iteration (t=0.1) may have large error; the test is
            # that errors decrease monotonically as t -> 0.
            improving = prev_err is None or rel_err < prev_err
            assert rel_err < 0.2 or improving, (
                f"rel_err = {rel_err:.2e} at t = {t}, prev = {prev_err:.2e}"
            )
            prev_err = rel_err


# ===================================================================
# Tests: Re(psi_0) formula consistency
# ===================================================================

class TestPsi0RealPart:

    @pytest.mark.parametrize("C,G,M,Y", [(1, 3, 5, 1.5), (2, 2, 3, 1.75)])
    @pytest.mark.parametrize("v", [0.1, 1.0, 5.0, 20.0])
    def test_formula_matches_direct(self, C, G, M, Y, v):
        re_direct = np.real(psi0(v, C, G, M, Y))
        re_formula = Re_psi0(v, C, G, M, Y)
        assert re_direct == pytest.approx(re_formula, rel=1e-12)

